Displaced new physics at colliders and the early universe before its first second

Displaced vertices at colliders, arising from the production and decay of long-lived particles, probe dark matter candidates produced via freeze-in. If one assumes a standard cosmological history, these decays happen inside the detector only if the dark matter is very light because of the relic density constraint. Here, we argue how displaced events could very well point to freeze-in within a non-standard early universe history. Focusing on the cosmology of inflationary reheating, we explore the interplay between the reheating temperature and collider signatures for minimal freeze-in scenarios. Observing displaced events at the LHC would allow to set an upper bound on the reheating temperature and, in general, to gather indirect information on the early history of the universe.

==> plots/ExtractLineFromContourPlot.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     41627,        838]
NotebookOptionsPosition[     41044,        820]
NotebookOutlinePosition[     41443,        836]
CellTagsIndexPosition[     41400,        833]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"TestFunc", "[", 
    RowBox[{"x_", ",", "y_"}], "]"}], ":=", 
   RowBox[{"Sqrt", "[", 
    RowBox[{"Exp", "[", 
     RowBox[{"x", "*", "y"}], "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"plot", "=", 
  RowBox[{"ContourPlot", "[", 
   RowBox[{
    RowBox[{"TestFunc", "[", 
     RowBox[{"x", ",", "y"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", "1", ",", "10"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"y", ",", "1", ",", "10"}], "}"}], ",", 
    RowBox[{"Contours", "\[Rule]", 
     RowBox[{"{", "100000", "}"}]}], ",", 
    RowBox[{"ContourShading", "\[Rule]", "None"}]}], 
   "]"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"DataPoints", "=", 
   RowBox[{
    RowBox[{"Cases", "[", 
     RowBox[{
      RowBox[{"Normal", "@", "plot"}], ",", 
      RowBox[{
       RowBox[{"Line", "[", "pts_", "]"}], "\[Rule]", "pts"}], ",", 
      "Infinity"}], "]"}], "[", 
    RowBox[{"[", "1", "]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"ListLogLogPlot", "[", 
  RowBox[{"DataPoints", ",", 
   RowBox[{"Joined", "\[Rule]", "True"}], ",", 
   RowBox[{"Frame", "\[Rule]", "True"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.817185805154612*^9, 3.8171860636336937`*^9}},
 CellLabel->"In[62]:=",ExpressionUUID->"35e44268-c5d2-4afb-b119-30e3b4599b2a"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyNnQd4lUXWxyEkpBFSSAIxlNwkKqiAKGKHsaGoWBALoisKih1FjAULKhbE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    "], {{{}, {}}, {{}, 
      TagBox[
       TooltipBox[
        {GrayLevel[0], Opacity[1], CapForm["Butt"], LineBox[CompressedData["
1:eJwV1HfAjWUcx+FXu2hvK0QZhYoKaaDSUpEGSbaSPbIzo2QLUSQqoZKKiOyt
KKu99957Xd8/Lp/ffZ9z3nPOc+5H6ZadG3YqVFBQsMo/RQsXFPRlbZGCgn7a
gAGss+6vb/Emg6xv0zpal6rmkVpFd2sFSnGddRttpK20NRdwFxdyEZM89oCO
0sl6n37OZ5Rhkb179WyONC/VHbpMf+YnKtDLXgvtqS21O6vM3fJarU53enB7
Pj9NPdZBb9ZyWoldVLauredzHrWoSXv7X/ElJXnG3gityTHmGvq8rtZf+YXy
DMl76mDtoF1Zae6iZ7DHXJHSXG/dXhtrW22X7889NOBqpnlsOqPzeuszKWv+
gpN50PohpjPVeoZO0YNy/XO9aWpuwgTGU4yiNPPYKTpSK+tTuk2f1tbcaW6l
lfiHijxnb7m+yAZ2Wq/Xd3ibadaTtVHOBLXNB+baakO9lr30sh6l17DZXJdj
zXV0E9/zHfPtbdF5ulUX6Ax9RGczk1k8nHNm/1/+42M+4kT7A3Vf3Y+d5n20
ECeZi7GLE6yPz7U376935zfnZfNCrZVrzeZcbz1ED865Ni/Wjfo6M1liXU8L
68X6Qj6ffsKzvJTroEfk++sK3aF781y2Wy/RgpwBXa6L9H1mscz6Ui2il+hS
3aZv5Lrkt7G+TA/Vw5hjnk39nFlesbc4vyWv8SqlKM7u/O40zvnkBkbnXs09
Yn8uc8yP8WhYP86W7OkP/JjrxhUcZ//KvCfNcv/l/wTzRH2CuRzA5faa6y3Z
z9/Ud/U91lLFep1W1TX6IR/wF6fRx35fetPGejgbzcO0rN6U+0Vv1DL5XjpG
x2YvjzPf3lUcbp6nC3W7Ppl7IvcH5ay/zn1DNeuzGJPnsNW8QFtqC27lfiZx
Onfk+3m8k3akOCVyT9vrzRpzH+3I0Dxfh+W1+hu/5+zk97K3Qo/Sc7QJpSmR
M2BvT96Dejl/OSPUz5nJ58310lPz+XJmtbn20/75e5xLDXrYX609tR0DzG11
oH6qf/Anq3KO7K3Uo/N6HZuznvfRb/iW8UyxN06n5trkjOS3z3nNPcdwytOZ
bnSlCyVzv1LNa8Zp9fxWOVt5rnmETtBNOlGHsME8VBsymPXWg/Rv/gdaYPEv

          "]]},
        "100000"],
       Annotation[#, 100000, "Tooltip"]& ], {}, {}}}], {}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{1., 1.},
  DisplayFunction->Identity,
  Frame->True,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "GridLinesInFront" -> 
    True},
  PlotRange->{{1, 10}, {1, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.817185854035131*^9, 3.817186003124823*^9}, {
  3.817186040816187*^9, 3.8171860641154337`*^9}},
 CellLabel->"Out[63]=",ExpressionUUID->"e8a6aa27-1d99-47c7-8ad7-0d7255fd5afa"],

Cell[BoxData[
 GraphicsBox[{{}, {{}, {}, 
    {RGBColor[0.368417, 0.506779, 0.709798], PointSize[0.007333333333333334], 
     AbsoluteThickness[1.6], LineBox[CompressedData["
1:eJxNmXlYjun7xp+nBVNaaKNFtJAILZKi685aZGkTMlKayUgILchS2bJUtmwh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      "]]}}, {{}, {}}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0.7710424383297158, 0.7179065991153893},
  DisplayFunction->Identity,
  Frame->{{True, True}, {True, True}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->FrontEndValueCache[{{
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}, {
      Charting`ScaledTicks[{Log, Exp}], 
      Charting`ScaledFrameTicks[{Log, Exp}]}}, {{{{0.6931471805599453, 
        FormBox["2", TraditionalForm], {0.01, 0.}}, {1.3862943611198906`, 
        FormBox["4", TraditionalForm], {0.01, 0.}}, {1.791759469228055, 
        FormBox["6", TraditionalForm], {0.01, 0.}}, {2.0794415416798357`, 
        FormBox["8", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.4054651081081644, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.9162907318741551, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.252762968495368, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.5040773967762742`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.7047480922384253`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.8718021769015913`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0149030205422647`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1400661634962708`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.2512917986064953`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.3513752571634776`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.3978952727983707`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.4423470353692043`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.4849066497880004`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
       0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 
        0.}}, {-0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0., 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.4054651081081644, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.9162907318741551, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.252762968495368, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.5040773967762742`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.7047480922384253`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.8718021769015913`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0149030205422647`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1400661634962708`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.2512917986064953`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.3513752571634776`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.3978952727983707`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.4423470353692043`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.4849066497880004`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 
        0.}}}}, {{{1.3862943611198906`, 
        FormBox["4", TraditionalForm], {0.01, 0.}}, {1.791759469228055, 
        FormBox["6", TraditionalForm], {0.01, 0.}}, {2.0794415416798357`, 
        FormBox["8", TraditionalForm], {0.01, 0.}}, {2.302585092994046, 
        FormBox["10", TraditionalForm], {0.01, 0.}}, {0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.9162907318741551, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.252762968495368, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.5040773967762742`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.7047480922384253`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.8718021769015913`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0149030205422647`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1400661634962708`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.2512917986064953`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.3513752571634776`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.3978952727983707`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.4423470353692043`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.4849066497880004`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}, {{
       1.3862943611198906`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       1.791759469228055, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       2.0794415416798357`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       2.302585092994046, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.01, 0.}}, {
       0.6931471805599453, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       0.9162907318741551, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.0986122886681098`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.252762968495368, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.5040773967762742`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.6094379124341003`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.7047480922384253`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.8718021769015913`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       1.9459101490553132`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.0149030205422647`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1400661634962708`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.1972245773362196`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.2512917986064953`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.3513752571634776`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.3978952727983707`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.4423470353692043`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}, {
       2.4849066497880004`, 
        FormBox[
         TemplateBox[{0., 0.}, "Spacer2"], TraditionalForm], {0.005, 0.}}}}}],
  
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{
   "OptimizePlotMarkers" -> True, "OptimizePlotMarkers" -> True, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        Exp[
         Part[#, 1]], 
        Exp[
         Part[#, 2]]}& )}},
  PlotRange->{{0.7710424383297158, 2.302585092994046}, {0.7179065991153893, 
   2.302585092994046}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.05]}},
  Ticks->{
    Charting`ScaledTicks[{Log, Exp}], 
    Charting`ScaledTicks[{Log, Exp}]}]], "Output",
 CellChangeTimes->{{3.817185854035131*^9, 3.817186003124823*^9}, {
  3.817186040816187*^9, 3.817186064158341*^9}},
 CellLabel->"Out[65]=",ExpressionUUID->"4ab7fb5c-6560-40ad-8e29-89e16489edda"]
}, Open  ]]
},
WindowSize->{606., 658.5},
WindowMargins->{{184.5, Automatic}, {14.25, Automatic}},
FrontEndVersion->"12.1 for Linux x86 (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"b2a4214c-9ebe-434e-b07a-4f739a5e5883"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 1331, 36, 113, "Input",ExpressionUUID->"35e44268-c5d2-4afb-b119-30e3b4599b2a"],
Cell[1914, 60, 20493, 353, 378, "Output",ExpressionUUID->"e8a6aa27-1d99-47c7-8ad7-0d7255fd5afa"],
Cell[22410, 415, 18618, 402, 247, "Output",ExpressionUUID->"4ab7fb5c-6560-40ad-8e29-89e16489edda"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


